Proving the Incompatibility of Efficiency and Strategyproofness via SMT Solving

Two important requirements when aggregating the preferences of multiple agents are that the outcome should be economically efficient and the aggregation mechanism should not be manipulable. In this paper, we provide a computer-aided proof of a sweeping impossibility using these two conditions for randomized aggregation mechanisms. More precisely, we show that every efficient aggregation mechanism can be manipulated for all expected utility representations of the agents' preferences. This settles an open problem and strengthens a number of existing theorems, including statements that were shown within the special domain of assignment. Our proof is obtained by formulating the claim as a satisfiability problem over predicates from real-valued arithmetic, which is then checked using an SMT (satisfiability modulo theories) solver. In order to verify the correctness of the result, a minimal unsatisfiable set of constraints returned by the SMT solver was translated back into a proof in higher-order logic, which was automatically verified by an interactive theorem prover. To the best of our knowledge, this is the first application of SMT solvers in computational social choice.

==> anc/mus_annotated.smt2 <==
; This is a minimal unsatisfiable set (MUS) of an SMT encoding for randomized social choice. 
; It is written according to the SMT-LIBv2 standard an can as such directly be parsed by most SMT solvers. 
; All variables are of the form "p...a...", where the number after "p" is the profile ID and the number after "a" the ID of the alternative. A variable then stands for the probability that is assigned to the given alternative for the given profile. 
; In addition, this MUS has been enriched by a multitude of comments (starting with ";") to facilitate manual verification of the encoding. 
; In particular, for each manipulation instance, the two involved profiles are given in full and it is explained for the second profiles (which might not be canonical) via which isomorphism they can be obtained from the corresponding canonical profile (e.g., "0=2" means that alternative 0 has to be mapped to alternative 2). 
; For the efficiency axiom, each inefficient support is given together with the profile for which it is inefficient, as well as with a corresponding pair of lotteries (in notation "[p_0 p_1 p_2 p_3]") that illustrates the inefficiency. 
; 
(echo "SMT Encoding for Randomized Social Choice")
(echo "See the corresponding paper by F. Brandl, F. Brandt, and C. Geist. Proving the incompatibility of efficiency and strategyproofness via SMT solving. 2016.")
(echo "Weak individual preferences")
(echo "Starting profile: ")
(echo "1 agent : 0 ~ 2 > 1 ~ 3")
(echo "1 agent : 1 ~ 3 > 0 ~ 2")
(echo "1 agent : 0 ~ 3 > 1 > 2")
(echo "1 agent : 1 ~ 2 > 0 > 3")
(set-logic QF_LRA)
(echo "Lottery definitions")
(declare-fun p18a0 () Real)
(declare-fun p18a1 () Real)
(declare-fun p18a2 () Real)
(declare-fun p18a3 () Real)
(assert (>= p18a0 0.0))
(assert (>= p18a1 0.0))
(assert (>= p18a2 0.0))
(assert (>= p18a3 0.0))
(assert (= 1.0 (+ p18a0 p18a1 p18a2 p18a3)))
(declare-fun p112a0 () Real)
(declare-fun p112a1 () Real)
(declare-fun p112a2 () Real)
(declare-fun p112a3 () Real)
(assert (>= p112a0 0.0))
(assert (>= p112a1 0.0))
(assert (>= p112a2 0.0))
(assert (>= p112a3 0.0))
(assert (= 1.0 (+ p112a0 p112a1 p112a2 p112a3)))
(declare-fun p178a0 () Real)
(declare-fun p178a1 () Real)
(declare-fun p178a2 () Real)
(declare-fun p178a3 () Real)
(assert (>= p178a0 0.0))
(assert (>= p178a1 0.0))
(assert (>= p178a2 0.0))
(assert (>= p178a3 0.0))
(assert (= 1.0 (+ p178a0 p178a1 p178a2 p178a3)))
(declare-fun p174a0 () Real)
(declare-fun p174a1 () Real)
(declare-fun p174a2 () Real)
(declare-fun p174a3 () Real)
(assert (>= p174a0 0.0))
(assert (>= p174a1 0.0))
(assert (>= p174a2 0.0))
(assert (>= p174a3 0.0))
(assert (= 1.0 (+ p174a0 p174a1 p174a2 p174a3)))
(declare-fun p44a0 () Real)
(declare-fun p44a1 () Real)
(declare-fun p44a2 () Real)
(declare-fun p44a3 () Real)
(assert (>= p44a0 0.0))
(assert (>= p44a1 0.0))
(assert (>= p44a2 0.0))
(assert (>= p44a3 0.0))
(assert (= 1.0 (+ p44a0 p44a1 p44a2 p44a3)))
(declare-fun p91a0 () Real)
(declare-fun p91a1 () Real)
(declare-fun p91a2 () Real)
(declare-fun p91a3 () Real)
(assert (>= p91a0 0.0))
(assert (>= p91a1 0.0))
(assert (>= p91a2 0.0))
(assert (>= p91a3 0.0))
(assert (= 1.0 (+ p91a0 p91a1 p91a2 p91a3)))
(declare-fun p129a0 () Real)
(declare-fun p129a1 () Real)
(declare-fun p129a2 () Real)
(declare-fun p129a3 () Real)
(assert (>= p129a0 0.0))
(assert (>= p129a1 0.0))
(assert (>= p129a2 0.0))
(assert (>= p129a3 0.0))
(assert (= 1.0 (+ p129a0 p129a1 p129a2 p129a3)))
(declare-fun p175a0 () Real)
(declare-fun p175a1 () Real)
(declare-fun p175a2 () Real)
(declare-fun p175a3 () Real)
(assert (>= p175a0 0.0))
(assert (>= p175a1 0.0))
(assert (>= p175a2 0.0))
(assert (>= p175a3 0.0))
(assert (= 1.0 (+ p175a0 p175a1 p175a2 p175a3)))
(declare-fun p55a0 () Real)
(declare-fun p55a1 () Real)
(declare-fun p55a2 () Real)
(declare-fun p55a3 () Real)
(assert (>= p55a0 0.0))
(assert (>= p55a1 0.0))
(assert (>= p55a2 0.0))
(assert (>= p55a3 0.0))
(assert (= 1.0 (+ p55a0 p55a1 p55a2 p55a3)))
(declare-fun p0a0 () Real)
(declare-fun p0a1 () Real)
(declare-fun p0a2 () Real)
(declare-fun p0a3 () Real)
(assert (>= p0a0 0.0))
(assert (>= p0a1 0.0))
(assert (>= p0a2 0.0))
(assert (>= p0a3 0.0))
(assert (= 1.0 (+ p0a0 p0a1 p0a2 p0a3)))
(declare-fun p792a0 () Real)
(declare-fun p792a1 () Real)
(declare-fun p792a2 () Real)
(declare-fun p792a3 () Real)
(assert (>= p792a0 0.0))
(assert (>= p792a1 0.0))
(assert (>= p792a2 0.0))
(assert (>= p792a3 0.0))
(assert (= 1.0 (+ p792a0 p792a1 p792a2 p792a3)))
(declare-fun p42a0 () Real)
(declare-fun p42a1 () Real)
(declare-fun p42a2 () Real)
(declare-fun p42a3 () Real)
(assert (>= p42a0 0.0))
(assert (>= p42a1 0.0))
(assert (>= p42a2 0.0))
(assert (>= p42a3 0.0))
(assert (= 1.0 (+ p42a0 p42a1 p42a2 p42a3)))
(declare-fun p114a0 () Real)
(declare-fun p114a1 () Real)
(declare-fun p114a2 () Real)
(declare-fun p114a3 () Real)
(assert (>= p114a0 0.0))
(assert (>= p114a1 0.0))
(assert (>= p114a2 0.0))
(assert (>= p114a3 0.0))
(assert (= 1.0 (+ p114a0 p114a1 p114a2 p114a3)))
(declare-fun p654a0 () Real)
(declare-fun p654a1 () Real)
(declare-fun p654a2 () Real)
(declare-fun p654a3 () Real)
(assert (>= p654a0 0.0))
(assert (>= p654a1 0.0))
(assert (>= p654a2 0.0))
(assert (>= p654a3 0.0))
(assert (= 1.0 (+ p654a0 p654a1 p654a2 p654a3)))
(declare-fun p7a0 () Real)
(declare-fun p7a1 () Real)
(declare-fun p7a2 () Real)
(declare-fun p7a3 () Real)
(assert (>= p7a0 0.0))
(assert (>= p7a1 0.0))
(assert (>= p7a2 0.0))
(assert (>= p7a3 0.0))
(assert (= 1.0 (+ p7a0 p7a1 p7a2 p7a3)))
(declare-fun p127a0 () Real)
(declare-fun p127a1 () Real)
(declare-fun p127a2 () Real)
(declare-fun p127a3 () Real)
(assert (>= p127a0 0.0))
(assert (>= p127a1 0.0))
(assert (>= p127a2 0.0))
(assert (>= p127a3 0.0))
(assert (= 1.0 (+ p127a0 p127a1 p127a2 p127a3)))
(declare-fun p88a0 () Real)
(declare-fun p88a1 () Real)
(declare-fun p88a2 () Real)
(declare-fun p88a3 () Real)
(assert (>= p88a0 0.0))
(assert (>= p88a1 0.0))
(assert (>= p88a2 0.0))
(assert (>= p88a3 0.0))
(assert (= 1.0 (+ p88a0 p88a1 p88a2 p88a3)))
(declare-fun p573a0 () Real)
(declare-fun p573a1 () Real)
(declare-fun p573a2 () Real)
(declare-fun p573a3 () Real)
(assert (>= p573a0 0.0))
(assert (>= p573a1 0.0))
(assert (>= p573a2 0.0))
(assert (>= p573a3 0.0))
(assert (= 1.0 (+ p573a0 p573a1 p573a2 p573a3)))
(declare-fun p6a0 () Real)
(declare-fun p6a1 () Real)
(declare-fun p6a2 () Real)
(declare-fun p6a3 () Real)
(assert (>= p6a0 0.0))
(assert (>= p6a1 0.0))
(assert (>= p6a2 0.0))
(assert (>= p6a3 0.0))
(assert (= 1.0 (+ p6a0 p6a1 p6a2 p6a3)))
(declare-fun p591a0 () Real)
(declare-fun p591a1 () Real)
(declare-fun p591a2 () Real)
(declare-fun p591a3 () Real)
(assert (>= p591a0 0.0))
(assert (>= p591a1 0.0))
(assert (>= p591a2 0.0))
(assert (>= p591a3 0.0))
(assert (= 1.0 (+ p591a0 p591a1 p591a2 p591a3)))
(declare-fun p625a0 () Real)
(declare-fun p625a1 () Real)
(declare-fun p625a2 () Real)
(declare-fun p625a3 () Real)
(assert (>= p625a0 0.0))
(assert (>= p625a1 0.0))
(assert (>= p625a2 0.0))
(assert (>= p625a3 0.0))
(assert (= 1.0 (+ p625a0 p625a1 p625a2 p625a3)))
(declare-fun p642a0 () Real)
(declare-fun p642a1 () Real)
(declare-fun p642a2 () Real)
(declare-fun p642a3 () Real)
(assert (>= p642a0 0.0))
(assert (>= p642a1 0.0))
(assert (>= p642a2 0.0))
(assert (>= p642a3 0.0))
(assert (= 1.0 (+ p642a0 p642a1 p642a2 p642a3)))
(declare-fun p85a0 () Real)
(declare-fun p85a1 () Real)
(declare-fun p85a2 () Real)
(declare-fun p85a3 () Real)
(assert (>= p85a0 0.0))
(assert (>= p85a1 0.0))
(assert (>= p85a2 0.0))
(assert (>= p85a3 0.0))
(assert (= 1.0 (+ p85a0 p85a1 p85a2 p85a3)))
(declare-fun p608a0 () Real)
(declare-fun p608a1 () Real)
(declare-fun p608a2 () Real)
(declare-fun p608a3 () Real)
(assert (>= p608a0 0.0))
(assert (>= p608a1 0.0))
(assert (>= p608a2 0.0))
(assert (>= p608a3 0.0))
(assert (= 1.0 (+ p608a0 p608a1 p608a2 p608a3)))
(declare-fun p22a0 () Real)
(declare-fun p22a1 () Real)
(declare-fun p22a2 () Real)
(declare-fun p22a3 () Real)
(assert (>= p22a0 0.0))
(assert (>= p22a1 0.0))
(assert (>= p22a2 0.0))
(assert (>= p22a3 0.0))
(assert (= 1.0 (+ p22a0 p22a1 p22a2 p22a3)))
(declare-fun p333a0 () Real)
(declare-fun p333a1 () Real)
(declare-fun p333a2 () Real)
(declare-fun p333a3 () Real)
(assert (>= p333a0 0.0))
(assert (>= p333a1 0.0))
(assert (>= p333a2 0.0))
(assert (>= p333a3 0.0))
(assert (= 1.0 (+ p333a0 p333a1 p333a2 p333a3)))
(declare-fun p80a0 () Real)
(declare-fun p80a1 () Real)
(declare-fun p80a2 () Real)
(declare-fun p80a3 () Real)
(assert (>= p80a0 0.0))
(assert (>= p80a1 0.0))
(assert (>= p80a2 0.0))
(assert (>= p80a3 0.0))
(assert (= 1.0 (+ p80a0 p80a1 p80a2 p80a3)))
(declare-fun p249a0 () Real)
(declare-fun p249a1 () Real)
(declare-fun p249a2 () Real)
(declare-fun p249a3 () Real)
(assert (>= p249a0 0.0))
(assert (>= p249a1 0.0))
(assert (>= p249a2 0.0))
(assert (>= p249a3 0.0))
(assert (= 1.0 (+ p249a0 p249a1 p249a2 p249a3)))
(declare-fun p12a0 () Real)
(declare-fun p12a1 () Real)
(declare-fun p12a2 () Real)
(declare-fun p12a3 () Real)
(assert (>= p12a0 0.0))
(assert (>= p12a1 0.0))
(assert (>= p12a2 0.0))
(assert (>= p12a3 0.0))
(assert (= 1.0 (+ p12a0 p12a1 p12a2 p12a3)))
(declare-fun p624a0 () Real)
(declare-fun p624a1 () Real)
(declare-fun p624a2 () Real)
(declare-fun p624a3 () Real)
(assert (>= p624a0 0.0))
(assert (>= p624a1 0.0))
(assert (>= p624a2 0.0))
(assert (>= p624a3 0.0))
(assert (= 1.0 (+ p624a0 p624a1 p624a2 p624a3)))
(declare-fun p48a0 () Real)
(declare-fun p48a1 () Real)
(declare-fun p48a2 () Real)
(declare-fun p48a3 () Real)
(assert (>= p48a0 0.0))
(assert (>= p48a1 0.0))
(assert (>= p48a2 0.0))
(assert (>= p48a3 0.0))
(assert (= 1.0 (+ p48a0 p48a1 p48a2 p48a3)))
(declare-fun p641a0 () Real)
(declare-fun p641a1 () Real)
(declare-fun p641a2 () Real)
(declare-fun p641a3 () Real)
(assert (>= p641a0 0.0))
(assert (>= p641a1 0.0))
(assert (>= p641a2 0.0))
(assert (>= p641a3 0.0))
(assert (= 1.0 (+ p641a0 p641a1 p641a2 p641a3)))
(declare-fun p30a0 () Real)
(declare-fun p30a1 () Real)
(declare-fun p30a2 () Real)
(declare-fun p30a3 () Real)
(assert (>= p30a0 0.0))
(assert (>= p30a1 0.0))
(assert (>= p30a2 0.0))
(assert (>= p30a3 0.0))
(assert (= 1.0 (+ p30a0 p30a1 p30a2 p30a3)))
(declare-fun p285a0 () Real)
(declare-fun p285a1 () Real)
(declare-fun p285a2 () Real)
(declare-fun p285a3 () Real)
(assert (>= p285a0 0.0))
(assert (>= p285a1 0.0))
(assert (>= p285a2 0.0))
(assert (>= p285a3 0.0))
(assert (= 1.0 (+ p285a0 p285a1 p285a2 p285a3)))
(declare-fun p496a0 () Real)
(declare-fun p496a1 () Real)
(declare-fun p496a2 () Real)
(declare-fun p496a3 () Real)
(assert (>= p496a0 0.0))
(assert (>= p496a1 0.0))
(assert (>= p496a2 0.0))
(assert (>= p496a3 0.0))
(assert (= 1.0 (+ p496a0 p496a1 p496a2 p496a3)))
(declare-fun p3a0 () Real)
(declare-fun p3a1 () Real)
(declare-fun p3a2 () Real)
(declare-fun p3a3 () Real)
(assert (>= p3a0 0.0))
(assert (>= p3a1 0.0))
(assert (>= p3a2 0.0))
(assert (>= p3a3 0.0))
(assert (= 1.0 (+ p3a0 p3a1 p3a2 p3a3)))
(declare-fun p335a0 () Real)
(declare-fun p335a1 () Real)
(declare-fun p335a2 () Real)
(declare-fun p335a3 () Real)
(assert (>= p335a0 0.0))
(assert (>= p335a1 0.0))
(assert (>= p335a2 0.0))
(assert (>= p335a3 0.0))
(assert (= 1.0 (+ p335a0 p335a1 p335a2 p335a3)))
(declare-fun p248a0 () Real)
(declare-fun p248a1 () Real)
(declare-fun p248a2 () Real)
(declare-fun p248a3 () Real)
(assert (>= p248a0 0.0))
(assert (>= p248a1 0.0))
(assert (>= p248a2 0.0))
(assert (>= p248a3 0.0))
(assert (= 1.0 (+ p248a0 p248a1 p248a2 p248a3)))
(declare-fun p9a0 () Real)
(declare-fun p9a1 () Real)
(declare-fun p9a2 () Real)
(declare-fun p9a3 () Real)
(assert (>= p9a0 0.0))
(assert (>= p9a1 0.0))
(assert (>= p9a2 0.0))
(assert (>= p9a3 0.0))
(assert (= 1.0 (+ p9a0 p9a1 p9a2 p9a3)))
(declare-fun p489a0 () Real)
(declare-fun p489a1 () Real)
(declare-fun p489a2 () Real)
(declare-fun p489a3 () Real)
(assert (>= p489a0 0.0))
(assert (>= p489a1 0.0))
(assert (>= p489a2 0.0))
(assert (>= p489a3 0.0))
(assert (= 1.0 (+ p489a0 p489a1 p489a2 p489a3)))
(declare-fun p409a0 () Real)
(declare-fun p409a1 () Real)
(declare-fun p409a2 () Real)
(declare-fun p409a3 () Real)
(assert (>= p409a0 0.0))
(assert (>= p409a1 0.0))
(assert (>= p409a2 0.0))
(assert (>= p409a3 0.0))
(assert (= 1.0 (+ p409a0 p409a1 p409a2 p409a3)))
(declare-fun p130a0 () Real)
(declare-fun p130a1 () Real)
(declare-fun p130a2 () Real)
(declare-fun p130a3 () Real)
(assert (>= p130a0 0.0))
(assert (>= p130a1 0.0))
(assert (>= p130a2 0.0))
(assert (>= p130a3 0.0))
(assert (= 1.0 (+ p130a0 p130a1 p130a2 p130a3)))
(declare-fun p548a0 () Real)
(declare-fun p548a1 () Real)
(declare-fun p548a2 () Real)
(declare-fun p548a3 () Real)
(assert (>= p548a0 0.0))
(assert (>= p548a1 0.0))
(assert (>= p548a2 0.0))
(assert (>= p548a3 0.0))
(assert (= 1.0 (+ p548a0 p548a1 p548a2 p548a3)))
(declare-fun p108a0 () Real)
(declare-fun p108a1 () Real)
(declare-fun p108a2 () Real)
(declare-fun p108a3 () Real)
(assert (>= p108a0 0.0))
(assert (>= p108a1 0.0))
(assert (>= p108a2 0.0))
(assert (>= p108a3 0.0))
(assert (= 1.0 (+ p108a0 p108a1 p108a2 p108a3)))
(declare-fun p135a0 () Real)
(declare-fun p135a1 () Real)
(declare-fun p135a2 () Real)
(declare-fun p135a3 () Real)
(assert (>= p135a0 0.0))
(assert (>= p135a1 0.0))
(assert (>= p135a2 0.0))
(assert (>= p135a3 0.0))
(assert (= 1.0 (+ p135a0 p135a1 p135a2 p135a3)))
(declare-fun p377a0 () Real)
(declare-fun p377a1 () Real)
(declare-fun p377a2 () Real)
(declare-fun p377a3 () Real)
(assert (>= p377a0 0.0))
(assert (>= p377a1 0.0))
(assert (>= p377a2 0.0))
(assert (>= p377a3 0.0))
(assert (= 1.0 (+ p377a0 p377a1 p377a2 p377a3)))
(declare-fun p58a0 () Real)
(declare-fun p58a1 () Real)
(declare-fun p58a2 () Real)
(declare-fun p58a3 () Real)
(assert (>= p58a0 0.0))
(assert (>= p58a1 0.0))
(assert (>= p58a2 0.0))
(assert (>= p58a3 0.0))
(assert (= 1.0 (+ p58a0 p58a1 p58a2 p58a3)))
(echo "weak_SD-strategyproofness with maximum distance 1")
(assert (! (or (< (+ p6a0 p6a2) (+ p0a0 p0a2)) (< (+ p6a0 p6a2 p6a3) (+ p0a0 p0a2 p0a3)) (and (= (+ p6a0 p6a2) (+ p0a0 p0a2)) (= (+ p6a0 p6a2 p6a3) (+ p0a0 p0a2 p0a3)))) :named weak_SD-strategyproofness_8))
; This manipulation was obtained from p0:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; By replacing voter 0 ~ 2 > 3 > 1 with 0 ~ 2 > 1 ~ 3
; The manipulated profile in canonical form is p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(echo "weak_SD-strategyproofness with maximum distance 2")
(assert (! (<= (+ p9a2 p9a3) (+ p3a2 p3a3)) :named weak_SD-strategyproofness_14))
; This manipulation was obtained from p3:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 2 ~ 3 > 0 > 1
; The manipulated profile in canonical form is p9:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p0a0 p3a0) (< (+ p0a0 p0a1) (+ p3a0 p3a1)) (and (= p0a0 p3a0) (= (+ p0a0 p0a1) (+ p3a0 p3a1)))) :named weak_SD-strategyproofness_40))
; This manipulation was obtained from p3:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 ~ 3
; By replacing voter 0 > 1 > 2 ~ 3 with 0 ~ 1 > 2 ~ 3
; The manipulated profile in canonical form is p0:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p18a0 p18a1) (+ p6a0 p6a1)) :named weak_SD-strategyproofness_120))
; This manipulation was obtained from p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 0 > 1 > 2 ~ 3
; By replacing voter 0 ~ 1 > 2 ~ 3 with 0 > 1 > 2 ~ 3
; The manipulated profile in canonical form is p18:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p80a2 p80a3) (+ p6a2 p6a3)) :named weak_SD-strategyproofness_126))
; This manipulation was obtained from p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 2 ~ 3 > 0 > 1
; The manipulated profile in canonical form is p80:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p114a1 p114a3) (+ p7a2 p7a3)) :named weak_SD-strategyproofness_194))
; This manipulation was obtained from p7:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 > 3 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 2 ~ 3 > 0 > 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 2 ~ 3 > 0 > 1
; The manipulated profile in canonical form is p114:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 3 > 2
; It can be obtained via isomorphism: {0=0, 1=2, 2=1, 3=3}
(assert (! (or (< (+ p129a1 p129a3) (+ p7a1 p7a3)) (< (+ p129a0 p129a1 p129a3) (+ p7a0 p7a1 p7a3)) (and (= (+ p129a1 p129a3) (+ p7a1 p7a3)) (= (+ p129a0 p129a1 p129a3) (+ p7a0 p7a1 p7a3)))) :named weak_SD-strategyproofness_206))
; This manipulation was obtained from p7:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 > 3 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; By replacing voter 1 ~ 3 > 0 > 2 with 3 > 0 ~ 1 > 2
; The manipulated profile in canonical form is p129:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p44a3 p7a0) (< (+ p44a3 p44a1) (+ p7a0 p7a2)) (< (+ p44a3 p44a1 p44a0) (+ p7a0 p7a2 p7a3)) (and (= p44a3 p7a0) (= (+ p44a3 p44a1) (+ p7a0 p7a2)) (= (+ p44a3 p44a1 p44a0) (+ p7a0 p7a2 p7a3)))) :named weak_SD-strategyproofness_213))
; This manipulation was obtained from p7:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 > 3 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 ~ 3 > 1
; By replacing voter 0 > 2 > 3 > 1 with 0 > 2 ~ 3 > 1
; The manipulated profile in canonical form is p44:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; It can be obtained via isomorphism: {0=3, 1=2, 2=1, 3=0}
(echo "weak_SD-strategyproofness with maximum distance 1")
(assert (! (<= (+ p178a0 p178a2) (+ p88a0 p88a2)) :named weak_SD-strategyproofness_296))
; This manipulation was obtained from p88:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; By replacing voter 0 ~ 2 > 1 ~ 3 with 2 > 0 > 1 ~ 3
; The manipulated profile in canonical form is p178:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p248a0 p248a2) (+ p112a0 p112a2)) :named weak_SD-strategyproofness_452))
; This manipulation was obtained from p112:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 > 3
; By replacing voter 0 ~ 2 > 1 ~ 3 with 0 ~ 2 > 1 > 3
; The manipulated profile in canonical form is p248:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 > 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p18a2 p18a3) (+ p112a2 p112a3)) (< (+ p18a0 p18a2 p18a3) (+ p112a0 p112a2 p112a3)) (and (= (+ p18a2 p18a3) (+ p112a2 p112a3)) (= (+ p18a0 p18a2 p18a3) (+ p112a0 p112a2 p112a3)))) :named weak_SD-strategyproofness_456))
; This manipulation was obtained from p112:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; To:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; By replacing voter 2 ~ 3 > 0 > 1 with 2 ~ 3 > 0 ~ 1
; The manipulated profile in canonical form is p18:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p7a2 p7a3) (+ p114a1 p114a3)) (< (+ p7a0 p7a2 p7a3) (+ p114a0 p114a1 p114a3)) (and (= (+ p7a2 p7a3) (+ p114a1 p114a3)) (= (+ p7a0 p7a2 p7a3) (+ p114a0 p114a1 p114a3)))) :named weak_SD-strategyproofness_731))
; This manipulation was obtained from p114:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 3 > 2
; To:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 0 > 1 > 3 > 2
; 1 agent : 1 ~ 3 > 0 ~ 2
; By replacing voter 1 ~ 3 > 0 > 2 with 1 ~ 3 > 0 ~ 2
; The manipulated profile in canonical form is p7:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 > 3 > 1
; It can be obtained via isomorphism: {0=0, 1=2, 2=1, 3=3}
(assert (! (or (< (+ p88a0 p88a2) (+ p44a0 p44a2)) (< (+ p88a0 p88a2 p88a3) (+ p44a0 p44a2 p44a3)) (and (= (+ p88a0 p88a2) (+ p44a0 p44a2)) (= (+ p88a0 p88a2 p88a3) (+ p44a0 p44a2 p44a3)))) :named weak_SD-strategyproofness_882))
; This manipulation was obtained from p44:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; By replacing voter 0 ~ 2 > 3 > 1 with 0 ~ 2 > 1 ~ 3
; The manipulated profile in canonical form is p88:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p112a2 p112a3) (+ p18a2 p18a3)) :named weak_SD-strategyproofness_939))
; This manipulation was obtained from p18:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; To:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 2 ~ 3 > 0 > 1
; The manipulated profile in canonical form is p112:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p6a0 p18a0) (< (+ p6a0 p6a1) (+ p18a0 p18a1)) (and (= p6a0 p18a0) (= (+ p6a0 p6a1) (+ p18a0 p18a1)))) :named weak_SD-strategyproofness_946))
; This manipulation was obtained from p18:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 0 ~ 1 > 2 ~ 3
; By replacing voter 0 > 1 > 2 ~ 3 with 0 ~ 1 > 2 ~ 3
; The manipulated profile in canonical form is p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p112a0 p112a2) (+ p9a0 p9a2)) (< (+ p112a0 p112a2 p112a3) (+ p9a0 p9a2 p9a3)) (and (= (+ p112a0 p112a2) (+ p9a0 p9a2)) (= (+ p112a0 p112a2 p112a3) (+ p9a0 p9a2 p9a3)))) :named weak_SD-strategyproofness_1016))
; This manipulation was obtained from p9:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; To:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; By replacing voter 0 ~ 2 > 3 > 1 with 0 ~ 2 > 1 ~ 3
; The manipulated profile in canonical form is p112:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p489a3 p489a2) (+ p108a2 p108a3)) :named weak_SD-strategyproofness_1163))
; This manipulation was obtained from p108:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 0 ~ 1 ~ 3 > 2
; 1 agent : 2 > 3 > 0 ~ 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 2 > 3 > 0 ~ 1
; The manipulated profile in canonical form is p489:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=3, 3=2}
(assert (! (or (< (+ p42a0 p42a1) (+ p108a0 p108a1)) (< (+ p42a0 p42a1 p42a3) (+ p108a0 p108a1 p108a3)) (and (= (+ p42a0 p42a1) (+ p108a0 p108a1)) (= (+ p42a0 p42a1 p42a3) (+ p108a0 p108a1 p108a3)))) :named weak_SD-strategyproofness_1168))
; This manipulation was obtained from p108:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; 1 agent : 0 ~ 1 > 2 ~ 3
; By replacing voter 0 ~ 1 > 3 > 2 with 0 ~ 1 > 2 ~ 3
; The manipulated profile in canonical form is p42:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p548a0 p129a0) (< (+ p548a0 p548a2) (+ p129a0 p129a2)) (< (+ p548a0 p548a2 p548a3) (+ p129a0 p129a2 p129a3)) (and (= p548a0 p129a0) (= (+ p548a0 p548a2) (+ p129a0 p129a2)) (= (+ p548a0 p548a2 p548a3) (+ p129a0 p129a2 p129a3)))) :named weak_SD-strategyproofness_1353))
; This manipulation was obtained from p129:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 2 ~ 3 > 1
; By replacing voter 0 > 2 > 3 > 1 with 0 > 2 ~ 3 > 1
; The manipulated profile in canonical form is p548:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 2 ~ 3 > 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p6a2 p6a3) (+ p80a1 p80a3)) (< (+ p6a0 p6a2 p6a3) (+ p80a0 p80a1 p80a3)) (and (= (+ p6a2 p6a3) (+ p80a1 p80a3)) (= (+ p6a0 p6a2 p6a3) (+ p80a0 p80a1 p80a3)))) :named weak_SD-strategyproofness_1373))
; This manipulation was obtained from p80:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 ~ 2
; By replacing voter 1 ~ 3 > 0 > 2 with 1 ~ 3 > 0 ~ 2
; The manipulated profile in canonical form is p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=2, 2=1, 3=3}
(assert (! (<= (+ p573a3 p573a2) (+ p85a2 p85a3)) :named weak_SD-strategyproofness_1476))
; This manipulation was obtained from p85:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 0 ~ 1 ~ 3 > 2
; 1 agent : 2 > 3 > 0 ~ 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 2 > 3 > 0 ~ 1
; The manipulated profile in canonical form is p573:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=3, 3=2}
(assert (! (<= (+ p42a0 p42a2) (+ p85a0 p85a2)) :named weak_SD-strategyproofness_1479))
; This manipulation was obtained from p85:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; 1 agent : 0 ~ 2 > 3 > 1
; By replacing voter 0 ~ 2 > 1 ~ 3 with 0 ~ 2 > 3 > 1
; The manipulated profile in canonical form is p42:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p608a0 p608a1) (+ p130a0 p130a1)) :named weak_SD-strategyproofness_1642))
; This manipulation was obtained from p130:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; By replacing voter 0 ~ 1 > 2 ~ 3 with 1 > 0 > 2 ~ 3
; The manipulated profile in canonical form is p608:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p178a3 p130a3) (< (+ p178a1 p178a3) (+ p130a1 p130a3)) (< (+ p178a0 p178a1 p178a3) (+ p130a0 p130a1 p130a3)) (and (= p178a3 p130a3) (= (+ p178a1 p178a3) (+ p130a1 p130a3)) (= (+ p178a0 p178a1 p178a3) (+ p130a0 p130a1 p130a3)))) :named weak_SD-strategyproofness_1644))
; This manipulation was obtained from p130:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 > 0 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; By replacing voter 3 > 1 > 0 > 2 with 3 > 0 ~ 1 > 2
; The manipulated profile in canonical form is p178:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p624a0 p624a1) (+ p58a0 p58a1)) :named weak_SD-strategyproofness_1779))
; This manipulation was obtained from p58:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 ~ 1 > 3 > 2
; By replacing voter 0 ~ 1 > 2 ~ 3 with 0 ~ 1 > 3 > 2
; The manipulated profile in canonical form is p624:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 ~ 1 > 3 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p130a0 p130a2) (+ p91a0 p91a2)) :named weak_SD-strategyproofness_1883))
; This manipulation was obtained from p91:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; By replacing voter 0 ~ 2 > 1 ~ 3 with 2 > 0 > 1 ~ 3
; The manipulated profile in canonical form is p130:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p6a3 p91a3) (< (+ p6a1 p6a3) (+ p91a1 p91a3)) (< (+ p6a0 p6a1 p6a3) (+ p91a0 p91a1 p91a3)) (and (= p6a3 p91a3) (= (+ p6a1 p6a3) (+ p91a1 p91a3)) (= (+ p6a0 p6a1 p6a3) (+ p91a0 p91a1 p91a3)))) :named weak_SD-strategyproofness_1884))
; This manipulation was obtained from p91:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; By replacing voter 3 > 1 > 0 > 2 with 1 ~ 3 > 0 > 2
; The manipulated profile in canonical form is p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p127a0 p127a2) (+ p42a0 p42a2)) (< (+ p127a0 p127a2 p127a3) (+ p42a0 p42a2 p42a3)) (and (= (+ p127a0 p127a2) (+ p42a0 p42a2)) (= (+ p127a0 p127a2 p127a3) (+ p42a0 p42a2 p42a3)))) :named weak_SD-strategyproofness_1959))
; This manipulation was obtained from p42:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 1 ~ 3 > 2
; 1 agent : 0 > 2 > 3 > 1
; By replacing voter 0 ~ 2 > 3 > 1 with 0 > 2 > 3 > 1
; The manipulated profile in canonical form is p127:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p489a0 p489a1) (+ p55a0 p55a1)) :named weak_SD-strategyproofness_2087))
; This manipulation was obtained from p55:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 ~ 1 > 2 > 3
; By replacing voter 0 ~ 1 > 2 ~ 3 with 0 ~ 1 > 2 > 3
; The manipulated profile in canonical form is p489:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p573a0 p573a3) (+ p55a0 p55a3)) (< (+ p573a0 p573a2 p573a3) (+ p55a0 p55a2 p55a3)) (and (= (+ p573a0 p573a3) (+ p55a0 p55a3)) (= (+ p573a0 p573a2 p573a3) (+ p55a0 p55a2 p55a3)))) :named weak_SD-strategyproofness_2091))
; This manipulation was obtained from p55:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; By replacing voter 0 ~ 3 > 2 > 1 with 0 ~ 3 > 1 ~ 2
; The manipulated profile in canonical form is p573:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p642a2 p642a3) (+ p30a2 p30a3)) :named weak_SD-strategyproofness_2227))
; This manipulation was obtained from p30:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; By replacing voter 2 ~ 3 > 0 ~ 1 with 3 > 2 > 0 ~ 1
; The manipulated profile in canonical form is p642:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p44a0 p30a0) (< (+ p44a0 p44a1) (+ p30a0 p30a1)) (and (= p44a0 p30a0) (= (+ p44a0 p44a1) (+ p30a0 p30a1)))) :named weak_SD-strategyproofness_2231))
; This manipulation was obtained from p30:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 ~ 1 > 2 ~ 3
; By replacing voter 0 > 1 > 2 ~ 3 with 0 ~ 1 > 2 ~ 3
; The manipulated profile in canonical form is p44:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p333a1 p333a3) (+ p22a1 p22a3)) (< (+ p333a0 p333a1 p333a3) (+ p22a0 p22a1 p22a3)) (and (= (+ p333a1 p333a3) (+ p22a1 p22a3)) (= (+ p333a0 p333a1 p333a3) (+ p22a0 p22a1 p22a3)))) :named weak_SD-strategyproofness_2304))
; This manipulation was obtained from p22:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; By replacing voter 1 ~ 3 > 0 > 2 with 1 ~ 3 > 0 ~ 2
; The manipulated profile in canonical form is p333:
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(echo "weak_SD-strategyproofness with maximum distance 2")
(assert (! (<= (+ p129a0 p129a2) (+ p88a0 p88a2)) :named weak_SD-strategyproofness_2597))
; This manipulation was obtained from p88:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 2 > 3 > 1
; By replacing voter 0 ~ 2 > 1 ~ 3 with 0 > 2 > 3 > 1
; The manipulated profile in canonical form is p129:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p792a0 p792a2) (+ p88a0 p88a2)) :named weak_SD-strategyproofness_2598))
; This manipulation was obtained from p88:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 > 3
; By replacing voter 0 ~ 2 > 1 ~ 3 with 2 > 0 > 1 > 3
; The manipulated profile in canonical form is p792:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 > 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p625a2 p591a0) (< (+ p625a2 p625a1) (+ p591a0 p591a2)) (and (= p625a2 p591a0) (= (+ p625a2 p625a1) (+ p591a0 p591a2)))) :named weak_SD-strategyproofness_3113))
; This manipulation was obtained from p591:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 1 > 0 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 1 > 0 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 > 2 ~ 3 > 1
; By replacing voter 0 > 2 > 1 ~ 3 with 0 > 2 ~ 3 > 1
; The manipulated profile in canonical form is p625:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=2, 1=3, 2=1, 3=0}
(assert (! (or (< p608a2 p285a1) (< (+ p608a3 p608a2 p608a0) (+ p285a0 p285a1 p285a3)) (and (= p608a2 p285a1) (= (+ p608a3 p608a2 p608a0) (+ p285a0 p285a1 p285a3)))) :named weak_SD-strategyproofness_3244))
; This manipulation was obtained from p285:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 1 > 0 ~ 3 > 2
; 1 agent : 2 > 3 > 0 ~ 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 2 > 3 > 0 ~ 1
; 1 agent : 1 > 3 > 0 ~ 2
; By replacing voter 1 > 0 ~ 3 > 2 with 1 > 3 > 0 ~ 2
; The manipulated profile in canonical form is p608:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; It can be obtained via isomorphism: {0=3, 1=2, 2=1, 3=0}
(assert (! (or (< p0a3 p44a3) (< (+ p0a0 p0a1 p0a3) (+ p44a0 p44a1 p44a3)) (and (= p0a3 p44a3) (= (+ p0a0 p0a1 p0a3) (+ p44a0 p44a1 p44a3)))) :named weak_SD-strategyproofness_5430))
; This manipulation was obtained from p44:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 0 ~ 1 > 2
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; By replacing voter 3 > 0 ~ 1 > 2 with 1 ~ 3 > 0 > 2
; The manipulated profile in canonical form is p0:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p248a3 p248a1) (+ p48a1 p48a3)) (< (+ p248a2 p248a3 p248a1) (+ p48a0 p48a1 p48a3)) (and (= (+ p248a3 p248a1) (+ p48a1 p48a3)) (= (+ p248a2 p248a3 p248a1) (+ p48a0 p48a1 p48a3)))) :named weak_SD-strategyproofness_5438))
; This manipulation was obtained from p48:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 2 > 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 > 3
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 2 > 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 1 ~ 3 > 2 > 0
; By replacing voter 1 ~ 3 > 0 > 2 with 1 ~ 3 > 2 > 0
; The manipulated profile in canonical form is p248:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 > 3
; It can be obtained via isomorphism: {0=2, 1=3, 2=0, 3=1}
(assert (! (or (< p409a2 p624a2) (< (+ p409a0 p409a1 p409a2) (+ p624a0 p624a1 p624a2)) (and (= p409a2 p624a2) (= (+ p409a0 p409a1 p409a2) (+ p624a0 p624a1 p624a2)))) :named weak_SD-strategyproofness_5662))
; This manipulation was obtained from p624:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 ~ 1 > 3 > 2
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; By replacing voter 2 > 0 ~ 1 > 3 with 0 ~ 1 ~ 2 > 3
; The manipulated profile in canonical form is p409:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p625a0 p625a1) (+ p624a0 p624a1)) (< (+ p625a0 p625a1 p625a3) (+ p624a0 p624a1 p624a3)) (and (= (+ p625a0 p625a1) (+ p624a0 p624a1)) (= (+ p625a0 p625a1 p625a3) (+ p624a0 p624a1 p624a3)))) :named weak_SD-strategyproofness_5675))
; This manipulation was obtained from p624:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 ~ 1 > 3 > 2
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 > 1 > 2 ~ 3
; By replacing voter 0 ~ 1 > 3 > 2 with 0 > 1 > 2 ~ 3
; The manipulated profile in canonical form is p625:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p496a2 p625a2) (< (+ p496a0 p496a1 p496a2) (+ p625a0 p625a1 p625a2)) (and (= p496a2 p625a2) (= (+ p496a0 p496a1 p496a2) (+ p625a0 p625a1 p625a2)))) :named weak_SD-strategyproofness_5996))
; This manipulation was obtained from p625:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 0 > 1 > 2 ~ 3
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 1 ~ 2 > 3
; By replacing voter 2 > 0 ~ 1 > 3 with 0 ~ 1 ~ 2 > 3
; The manipulated profile in canonical form is p496:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p48a0 p48a1 p48a3) (+ p409a0 p409a1 p409a2)) :named weak_SD-strategyproofness_6906))
; This manipulation was obtained from p409:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 1 ~ 2 > 0 > 3
; By replacing voter 0 ~ 1 ~ 2 > 3 with 1 ~ 2 > 0 > 3
; The manipulated profile in canonical form is p48:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 2 > 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 > 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=3, 3=2}
(assert (! (or (< p249a0 p641a3) (< (+ p249a3 p249a1 p249a0) (+ p641a0 p641a1 p641a3)) (and (= p249a0 p641a3) (= (+ p249a3 p249a1 p249a0) (+ p641a0 p641a1 p641a3)))) :named weak_SD-strategyproofness_6975))
; This manipulation was obtained from p641:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 ~ 1 > 3 > 2
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 > 3 > 2
; 1 agent : 3 > 1 > 0 ~ 2
; By replacing voter 3 > 0 ~ 1 > 2 with 3 > 1 > 0 ~ 2
; The manipulated profile in canonical form is p249:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=3, 1=1, 2=2, 3=0}
(assert (! (or (< (+ p642a0 p642a1) (+ p641a0 p641a1)) (< (+ p642a0 p642a1 p642a3) (+ p641a0 p641a1 p641a3)) (and (= (+ p642a0 p642a1) (+ p641a0 p641a1)) (= (+ p642a0 p642a1 p642a3) (+ p641a0 p641a1 p641a3)))) :named weak_SD-strategyproofness_6983))
; This manipulation was obtained from p641:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 ~ 1 > 3 > 2
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; By replacing voter 0 ~ 1 > 3 > 2 with 0 > 1 > 2 ~ 3
; The manipulated profile in canonical form is p642:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p55a0 p496a0) (< (+ p55a0 p55a1) (+ p496a0 p496a1)) (and (= p55a0 p496a0) (= (+ p55a0 p55a1) (+ p496a0 p496a1)))) :named weak_SD-strategyproofness_7188))
; This manipulation was obtained from p496:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; By replacing voter 0 > 1 > 2 ~ 3 with 0 ~ 1 > 2 ~ 3
; The manipulated profile in canonical form is p55:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p12a3 p642a3) (< (+ p12a0 p12a1 p12a3) (+ p642a0 p642a1 p642a3)) (and (= p12a3 p642a3) (= (+ p12a0 p12a1 p12a3) (+ p642a0 p642a1 p642a3)))) :named weak_SD-strategyproofness_7267))
; This manipulation was obtained from p642:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; By replacing voter 3 > 0 ~ 1 > 2 with 1 ~ 3 > 0 > 2
; The manipulated profile in canonical form is p12:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p6a0 p6a1 p6a3) (+ p85a0 p85a1 p85a3)) :named weak_SD-strategyproofness_7954))
; This manipulation was obtained from p85:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; By replacing voter 0 ~ 1 ~ 3 > 2 with 1 ~ 3 > 0 > 2
; The manipulated profile in canonical form is p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p792a3 p130a2) (< (+ p792a1 p792a3) (+ p130a0 p130a2)) (and (= p792a3 p130a2) (= (+ p792a1 p792a3) (+ p130a0 p130a2)))) :named weak_SD-strategyproofness_8538))
; This manipulation was obtained from p130:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 ~ 1 > 3
; By replacing voter 2 > 0 > 1 ~ 3 with 2 > 0 ~ 1 > 3
; The manipulated profile in canonical form is p792:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 > 3
; It can be obtained via isomorphism: {0=1, 1=0, 2=3, 3=2}
(assert (! (<= (+ p0a0 p0a1 p0a3) (+ p42a0 p42a1 p42a3)) :named weak_SD-strategyproofness_10027))
; This manipulation was obtained from p42:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; By replacing voter 0 ~ 1 ~ 3 > 2 with 1 ~ 3 > 0 > 2
; The manipulated profile in canonical form is p0:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p285a1 p608a2) (< (+ p285a3 p285a1) (+ p608a0 p608a2)) (and (= p285a1 p608a2) (= (+ p285a3 p285a1) (+ p608a0 p608a2)))) :named weak_SD-strategyproofness_10865))
; This manipulation was obtained from p608:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 1 > 0 > 2 ~ 3
; 1 agent : 2 > 0 ~ 3 > 1
; By replacing voter 2 > 0 > 1 ~ 3 with 2 > 0 ~ 3 > 1
; The manipulated profile in canonical form is p285:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 1 > 0 ~ 3 > 2
; 1 agent : 2 > 3 > 0 ~ 1
; It can be obtained via isomorphism: {0=3, 1=2, 2=1, 3=0}
(assert (! (or (< p3a0 p22a0) (< (+ p3a0 p3a2) (+ p22a0 p22a2)) (and (= p3a0 p22a0) (= (+ p3a0 p3a2) (+ p22a0 p22a2)))) :named weak_SD-strategyproofness_11265))
; This manipulation was obtained from p22:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 3 > 1
; By replacing voter 0 > 2 > 1 ~ 3 with 0 ~ 2 > 3 > 1
; The manipulated profile in canonical form is p3:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p130a3 p335a0) (< (+ p130a3 p130a1) (+ p335a0 p335a1)) (and (= p130a3 p335a0) (= (+ p130a3 p130a1) (+ p335a0 p335a1)))) :named weak_SD-strategyproofness_11817))
; This manipulation was obtained from p335:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 > 3 > 0 ~ 1
; To:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 2 > 3 > 0 ~ 1
; 1 agent : 0 > 1 > 3 > 2
; By replacing voter 0 > 1 > 2 ~ 3 with 0 > 1 > 3 > 2
; The manipulated profile in canonical form is p130:
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 1 > 0 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; It can be obtained via isomorphism: {0=3, 1=1, 2=2, 3=0}
(assert (! (or (< p80a0 p114a0) (< (+ p80a0 p80a1) (+ p114a0 p114a1)) (< (+ p80a0 p80a1 p80a3) (+ p114a0 p114a1 p114a3)) (and (= p80a0 p114a0) (= (+ p80a0 p80a1) (+ p114a0 p114a1)) (= (+ p80a0 p80a1 p80a3) (+ p114a0 p114a1 p114a3)))) :named weak_SD-strategyproofness_14806))
; This manipulation was obtained from p114:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 3 > 2
; To:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 ~ 3
; By replacing voter 0 > 1 > 3 > 2 with 0 ~ 1 > 2 ~ 3
; The manipulated profile in canonical form is p80:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (<= (+ p114a0 p114a1) (+ p80a0 p80a1)) :named weak_SD-strategyproofness_15215))
; This manipulation was obtained from p80:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; To:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 0 > 1 > 3 > 2
; By replacing voter 0 ~ 1 > 2 ~ 3 with 0 > 1 > 3 > 2
; The manipulated profile in canonical form is p114:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 3 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p127a2 p654a3) (< (+ p127a3 p127a2) (+ p654a2 p654a3)) (and (= p127a2 p654a3) (= (+ p127a3 p127a2) (+ p654a2 p654a3)))) :named weak_SD-strategyproofness_16507))
; This manipulation was obtained from p654:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 > 3 > 2 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 > 3 > 2 > 1
; 1 agent : 2 ~ 3 > 0 ~ 1
; By replacing voter 3 > 2 > 0 ~ 1 with 2 ~ 3 > 0 ~ 1
; The manipulated profile in canonical form is p127:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; It can be obtained via isomorphism: {0=0, 1=1, 2=3, 3=2}
(assert (! (<= (+ p285a0 p285a1 p285a3) (+ p654a0 p654a1 p654a2)) :named weak_SD-strategyproofness_16520))
; This manipulation was obtained from p654:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 > 3 > 2 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 > 3 > 2 > 1
; 1 agent : 1 > 0 ~ 2 > 3
; By replacing voter 0 ~ 1 ~ 2 > 3 with 1 > 0 ~ 2 > 3
; The manipulated profile in canonical form is p285:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 1 > 0 ~ 3 > 2
; 1 agent : 2 > 3 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=3, 3=2}
(assert (! (or (< p55a0 p654a0) (< (+ p55a0 p55a3) (+ p654a0 p654a3)) (< (+ p55a0 p55a2 p55a3) (+ p654a0 p654a2 p654a3)) (and (= p55a0 p654a0) (= (+ p55a0 p55a3) (+ p654a0 p654a3)) (= (+ p55a0 p55a2 p55a3) (+ p654a0 p654a2 p654a3)))) :named weak_SD-strategyproofness_16523))
; This manipulation was obtained from p654:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 > 3 > 2 > 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 0 ~ 3 > 2 > 1
; By replacing voter 0 > 3 > 2 > 1 with 0 ~ 3 > 2 > 1
; The manipulated profile in canonical form is p55:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p48a2 p48a3) (+ p135a0 p135a2)) (< (+ p48a2 p48a3 p48a1) (+ p135a0 p135a2 p135a3)) (and (= (+ p48a2 p48a3) (+ p135a0 p135a2)) (= (+ p48a2 p48a3 p48a1) (+ p135a0 p135a2 p135a3)))) :named weak_SD-strategyproofness_18224))
; This manipulation was obtained from p135:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 2 ~ 3 > 1 > 0
; To:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 2 ~ 3 > 1 > 0
; 1 agent : 0 > 2 > 1 ~ 3
; By replacing voter 0 ~ 2 > 3 > 1 with 0 > 2 > 1 ~ 3
; The manipulated profile in canonical form is p48:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 2 > 3 > 0 ~ 1
; 1 agent : 0 ~ 1 > 2 > 3
; It can be obtained via isomorphism: {0=2, 1=0, 2=3, 3=1}
(assert (! (or (< (+ p12a2 p12a3) (+ p9a2 p9a3)) (< (+ p12a0 p12a2 p12a3) (+ p9a0 p9a2 p9a3)) (and (= (+ p12a2 p12a3) (+ p9a2 p9a3)) (= (+ p12a0 p12a2 p12a3) (+ p9a0 p9a2 p9a3)))) :named weak_SD-strategyproofness_18352))
; This manipulation was obtained from p9:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; To:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; By replacing voter 2 ~ 3 > 0 > 1 with 3 > 2 > 0 ~ 1
; The manipulated profile in canonical form is p12:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< (+ p335a0 p335a2) (+ p377a1 p377a3)) (< (+ p335a1 p335a0 p335a2) (+ p377a0 p377a1 p377a3)) (and (= (+ p335a0 p335a2) (+ p377a1 p377a3)) (= (+ p335a1 p335a0 p335a2) (+ p377a0 p377a1 p377a3)))) :named weak_SD-strategyproofness_19248))
; This manipulation was obtained from p377:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; To:
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; By replacing voter 1 ~ 3 > 0 > 2 with 1 ~ 3 > 0 ~ 2
; The manipulated profile in canonical form is p335:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 > 3 > 0 ~ 1
; It can be obtained via isomorphism: {0=1, 1=0, 2=3, 3=2}
(assert (! (<= (+ p591a0 p591a2) (+ p377a0 p377a2)) :named weak_SD-strategyproofness_19267))
; This manipulation was obtained from p377:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 > 0 > 2 ~ 3
; To:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 1 > 0 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; By replacing voter 0 ~ 2 > 1 ~ 3 with 0 > 2 > 1 ~ 3
; The manipulated profile in canonical form is p591:
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 1 > 0 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p333a0 p175a3) (< (+ p333a3 p333a1 p333a0) (+ p175a0 p175a1 p175a3)) (and (= p333a0 p175a3) (= (+ p333a3 p333a1 p333a0) (+ p175a0 p175a1 p175a3)))) :named weak_SD-strategyproofness_20441))
; This manipulation was obtained from p175:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 3 > 1 > 0 ~ 2
; By replacing voter 3 > 0 ~ 1 > 2 with 3 > 1 > 0 ~ 2
; The manipulated profile in canonical form is p333:
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; It can be obtained via isomorphism: {0=3, 1=1, 2=2, 3=0}
(assert (! (or (< p9a0 p249a0) (< (+ p9a0 p9a2) (+ p249a0 p249a1)) (and (= p9a0 p249a0) (= (+ p9a0 p9a2) (+ p249a0 p249a1)))) :named weak_SD-strategyproofness_21574))
; This manipulation was obtained from p249:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; To:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 2 > 1 ~ 3
; 1 agent : 0 ~ 1 > 3 > 2
; By replacing voter 0 > 1 > 2 ~ 3 with 0 ~ 1 > 3 > 2
; The manipulated profile in canonical form is p9:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; It can be obtained via isomorphism: {0=0, 1=2, 2=1, 3=3}
(assert (! (<= (+ p58a0 p58a3) (+ p174a0 p174a3)) :named weak_SD-strategyproofness_23507))
; This manipulation was obtained from p174:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 3 > 2 > 1
; By replacing voter 0 ~ 3 > 1 ~ 2 with 0 ~ 3 > 2 > 1
; The manipulated profile in canonical form is p58:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p573a2 p174a2) (< (+ p573a0 p573a1 p573a2) (+ p174a0 p174a1 p174a2)) (and (= p573a2 p174a2) (= (+ p573a0 p573a1 p573a2) (+ p174a0 p174a1 p174a2)))) :named weak_SD-strategyproofness_23514))
; This manipulation was obtained from p174:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; By replacing voter 2 > 0 ~ 1 > 3 with 0 ~ 1 ~ 2 > 3
; The manipulated profile in canonical form is p573:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=2, 3=3}
(assert (! (or (< p175a2 p174a3) (< (+ p175a3 p175a2) (+ p174a2 p174a3)) (and (= p175a2 p174a3) (= (+ p175a3 p175a2) (+ p174a2 p174a3)))) :named weak_SD-strategyproofness_23528))
; This manipulation was obtained from p174:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; To:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 2 > 0 ~ 1 > 3
; 1 agent : 2 > 3 > 0 ~ 1
; By replacing voter 3 > 2 > 0 ~ 1 with 2 > 3 > 0 ~ 1
; The manipulated profile in canonical form is p175:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 3 > 2 > 0 ~ 1
; It can be obtained via isomorphism: {0=0, 1=1, 2=3, 3=2}
(echo "Orbit condition (part of neutrality)")
(assert (! (= p0a2 p0a1) :named orbit_p0a2_p0a1_24278))
; Orbit {1, 2} for profile p0:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
(assert (! (= p333a2 p333a1) :named orbit_p333a2_p333a1_24352))
; Orbit {1, 2} for profile p333:
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
(assert (! (= p80a2 p80a1) :named orbit_p80a2_p80a1_24355))
; Orbit {1, 2} for profile p80:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
(assert (! (= p249a2 p249a1) :named orbit_p249a2_p249a1_24356))
; Orbit {1, 2} for profile p249:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
(assert (! (= p12a2 p12a1) :named orbit_p12a2_p12a1_24360))
; Orbit {1, 2} for profile p12:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
(assert (! (= p12a3 p12a0) :named orbit_p12a3_p12a0_24361))
; Orbit {0, 3} for profile p12:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
(assert (! (= p335a3 p335a1) :named orbit_p335a3_p335a1_24390))
; Orbit {1, 3} for profile p335:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 > 3 > 0 ~ 1
(assert (! (= p335a2 p335a0) :named orbit_p335a2_p335a0_24391))
; Orbit {0, 2} for profile p335:
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 2 > 3 > 0 ~ 1
(assert (! (= p548a2 p548a1) :named orbit_p548a2_p548a1_24404))
; Orbit {1, 2} for profile p548:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 2 ~ 3 > 1
(assert (! (= p548a3 p548a0) :named orbit_p548a3_p548a0_24405))
; Orbit {0, 3} for profile p548:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 2 ~ 3 > 1
(assert (! (= p135a1 p135a0) :named orbit_p135a1_p135a0_24417))
; Orbit {0, 1, 2, 3} for profile p135:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 2 ~ 3 > 1 > 0
(assert (! (= p135a2 p135a0) :named orbit_p135a2_p135a0_24418))
; Orbit {0, 1, 2, 3} for profile p135:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 2 ~ 3 > 1 > 0
(assert (! (= p135a3 p135a0) :named orbit_p135a3_p135a0_24420))
; Orbit {0, 1, 2, 3} for profile p135:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 1 > 2 > 3
; 1 agent : 2 ~ 3 > 1 > 0
(echo "SD-efficiency")
(assert (! (= p178a1 0.0) :named sdEfficiency_24649))
; Inefficient support {1} at profile p178:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 ~ 3
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (= p55a1 0.0) :named sdEfficiency_24857))
; Inefficient support {1} at profile p55:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 0 ~ 1 ~ 2 > 3
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (or (= p0a1 0.0) (= p0a2 0.0)) :named sdEfficiency_24868))
; Inefficient support {1, 2} at profile p0:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; [0 1/2 1/2 0] is SD-dominated by [1/2 0 0 1/2]
(assert (! (= p792a1 0.0) :named sdEfficiency_24914))
; Inefficient support {1} at profile p792:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 2 > 0 > 1 > 3
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (= p127a1 0.0) :named sdEfficiency_25033))
; Inefficient support {1} at profile p127:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 2 > 3 > 1
; 1 agent : 0 ~ 1 ~ 3 > 2
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (= p88a1 0.0) :named sdEfficiency_25040))
; Inefficient support {1} at profile p88:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 3 > 0 ~ 1 > 2
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (= p573a1 0.0) :named sdEfficiency_25042))
; Inefficient support {1} at profile p573:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 1 ~ 2
; 1 agent : 0 ~ 1 ~ 2 > 3
; 1 agent : 3 > 2 > 0 ~ 1
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (or (= p6a1 0.0) (= p6a2 0.0)) :named sdEfficiency_25155))
; Inefficient support {1, 2} at profile p6:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; [0 1/2 1/2 0] is SD-dominated by [1/2 0 0 1/2]
(assert (! (or (= p333a1 0.0) (= p333a2 0.0)) :named sdEfficiency_25275))
; Inefficient support {1, 2} at profile p333:
; 1 agent : 1 ~ 3 > 0 ~ 2
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; [0 1/2 1/2 0] is SD-dominated by [1/2 0 0 1/2]
(assert (! (or (= p80a1 0.0) (= p80a2 0.0)) :named sdEfficiency_25297))
; Inefficient support {1, 2} at profile p80:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 ~ 2 > 1 ~ 3
; 1 agent : 2 ~ 3 > 0 > 1
; [0 1/2 1/2 0] is SD-dominated by [1/2 0 0 1/2]
(assert (! (or (= p249a1 0.0) (= p249a2 0.0)) :named sdEfficiency_25316))
; Inefficient support {1, 2} at profile p249:
; 1 agent : 2 ~ 3 > 0 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 0 > 2 > 1 ~ 3
; [0 1/2 1/2 0] is SD-dominated by [1/2 0 0 1/2]
(assert (! (or (= p12a1 0.0) (= p12a2 0.0)) :named sdEfficiency_25331))
; Inefficient support {1, 2} at profile p12:
; 1 agent : 0 ~ 2 > 3 > 1
; 1 agent : 1 ~ 3 > 0 > 2
; 1 agent : 0 > 1 > 2 ~ 3
; 1 agent : 3 > 2 > 0 ~ 1
; [0 1/2 1/2 0] is SD-dominated by [1/2 0 0 1/2]
(assert (! (= p548a1 0.0) :named sdEfficiency_25917))
; Inefficient support {1} at profile p548:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 2 ~ 3 > 0 ~ 1
; 1 agent : 3 > 0 ~ 1 > 2
; 1 agent : 0 > 2 ~ 3 > 1
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(assert (! (= p58a1 0.0) :named sdEfficiency_26018))
; Inefficient support {1} at profile p58:
; 1 agent : 0 ~ 1 > 2 ~ 3
; 1 agent : 0 ~ 3 > 2 > 1
; 1 agent : 3 > 2 > 0 ~ 1
; 1 agent : 2 > 0 ~ 1 > 3
; [0 1 0 0] is SD-dominated by [1 0 0 0]
(check-sat)
